Chemical distance in the Poisson Boolean model with regularly varying diameters

We study the Poisson Boolean model with convex bodies which are rotation-invariant distributed. We assume that the convex bodies have regularly varying diameters with indices $-\alpha_1\geq \dots\geq-\alpha_d$ where $\alpha_k >0$ for all $k\in\{1,\dots,d\}.$ It is known that a sufficient condition for the robustness of the model, i.e. the union of the convex bodies has an unbounded connected component no matter what the intensity of the underlying Poisson process is, is that there exists some $k\in\{1,\dots,d\}$ such that $\alpha_k<\min\{2k,d\}$. To avoid that this connected component covers all of $\mathbb{R}^d$ almost surely we also require $\alpha_k> k$ for all $k\in\{1,\dots,d\}$. We show that under these assumptions, the chemical distance of two far apart vertices $\mathbf{x}$ and $\mathbf{y}$ behaves like $c\log\log|x-y|$ as $|x-y|\rightarrow \infty$, with an explicit and very surprising constant $c$ that depends only on the model parameters. We furthermore show that if there exists $k$ such that $\alpha_k\leq k$, the chemical distance is smaller than $c\log\log|x-y|$ for all $c>0$ and that if $\alpha_k\geq\min\{2k,d\}$ for all $k$, it is bigger than $c\log\log|x-y|$ for all $c>0$.

==> Matlabcode/Fig1.m <==
% Definition der Koordinaten der Vierecke
viereck1_x = [0, 1, 9, 8, 0];
viereck1_y = [0, 5, 0, -1, 0];

viereck2_x = [0.5, 5, 5, 0.5, 0.5];
viereck2_y = [2.5, 2.5, 0, 0, 2.5];

% Polytop zeichnen
figure;
hold on;
plot(viereck1_x, viereck1_y, 'k', 'LineWidth', 5, 'DisplayName', '$K$');

% Linien für die Diameter
plot([0 9], [0 0], 'r', 'LineWidth', 5, 'DisplayName', '$l_1$'); % Linie von (0,0) bis (9,0) in Rot
plot([1 1], [0 5], 'b', 'LineWidth', 5, 'DisplayName', '$\tilde{l}_2$'); % Linie von (1,0) bis (1,5) in Blau
plot([8 8], [0 -1], 'g', 'LineWidth', 5, 'DisplayName', '$\hat{l}_2$'); % Linie von (8,0) bis (8,-1) in Grün

% Box B zeichnen
plot(viereck2_x, viereck2_y, 'm', 'LineWidth', 3, 'DisplayName', '$B$'); % Viereck mit pinken Linien

% Achsen anpassen
axis equal;
xlim([-1, 10]);
ylim([-2, 6]);

% Legende hinzufügen
legend_handle = legend('show', 'Location', 'best');
set(legend_handle, 'Interpreter', 'latex', 'FontSize', 20); % 100% größere Schriftgröße

axis off;


==> Matlabcode/Fig7.m <==
f=3.5;

p1=[-1 -5 -5];
p2=[-1 -5 5];
p3=[-1 5 5];
p4=[-1 5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;
hold on;
axis equal;

p1=[1 -5 -5];
p2=[1 -5 5];
p3=[1 5 5];
p4=[1 5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 -5 -5];
p2=[-1 -5 5];
p3=[1 -5 5];
p4=[1 -5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 5 -5];
p2=[-1 5 5];
p3=[1 5 5];
p4=[1 5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 -5 5];
p2=[-1 5 5];
p3=[1 5 5];
p4=[1 -5 5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 -5 -5];
p2=[-1 5 -5];
p3=[1 5 -5];
p4=[1 -5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

G=20;

for j=-G:1:G
    x=[ -20,-20];
    y=[ -G,G];
    z=[ j,j];
    hold on;
    plot3(x, y, z,  'Color', 'k', 'LineWidth', 0.5);
end



for j=-G:1:G
    x=[ -20,-20];
    y=[ -G,G];
    z=[ j,j];
    hold on;
    plot3(x, z, y,  'Color', 'k', 'LineWidth', 0.5);
end


p1=[-0.149-10,1.773,6.916];
p3=[-3.699-10,5.860,-1.726];
p2=[-1.886-10,6.697,-1.612];
p4=[-1.962-10,0.936,6.802];
p5=[3.699-10,-5.860,1.726];
p7=[0.149-10,-1.773,-6.916];
p6=[1.962-10,-0.936,-6.802];
p8=[1.886-10,-6.697,1.612];

a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;
hold on;
axis equal;

a=[p5(1) p6(1) p7(1) p8(1)];
b=[p5(2) p6(2) p7(2) p8(2)];
c=[p5(3) p6(3) p7(3) p8(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;


a=[p1(1) p4(1) p8(1) p5(1)];
b=[p1(2) p4(2) p8(2) p5(2)];
c=[p1(3) p4(3) p8(3) p5(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

a=[p2(1) p3(1) p7(1) p6(1)];
b=[p2(2) p3(2) p7(2) p6(2)];
c=[p2(3) p3(3) p7(3) p6(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

a=[p3(1) p4(1) p8(1) p7(1)];
b=[p3(2) p4(2) p8(2) p7(2)];
c=[p3(3) p4(3) p8(3) p7(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

a=[p2(1) p1(1) p5(1) p6(1)];
b=[p2(2) p1(2) p5(2) p6(2)];
c=[p2(3) p1(3) p5(3) p6(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;
g=f/3;

e1=[-10-10, g, -g ];
e2=[-10-10, -g, -g ];
e3=[-10-10, -g, g ];
e4=[-10-10, g, g ];


x = [e1(1), e2(1)];
y = [e1(2)+0.02, e2(2)-0.02];
z = [e1(3), e2(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);
hold on;

x = [e2(1), e3(1)];
y = [e2(2), e3(2)];
z = [e2(3), e3(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);

x = [e3(1), e4(1)];
y = [e3(2)-0.02, e4(2)+0.02];
z = [e3(3), e4(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);

x = [e4(1), e1(1)];
y = [e4(2), e1(2)];
z = [e4(3), e1(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);



plot3(-10-10, 0, 0, 'yo', 'MarkerSize', 10, 'MarkerFaceColor', 'y');
g1=f;

e1=[10, g1, -g1 ];
e2=[10, -g1, -g1 ];
e3=[10, -g1, g1 ];
e4=[10, g1, g1 ];


x = [e1(1), e2(1)];
y = [e1(2)+0.02, e2(2)-0.02];
z = [e1(3), e2(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);
hold on;

x = [e2(1), e3(1)];
y = [e2(2), e3(2)];
z = [e2(3), e3(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);

x = [e3(1), e4(1)];
y = [e3(2)-0.02, e4(2)+0.02];
z = [e3(3), e4(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);

x = [e4(1), e1(1)];
y = [e4(2), e1(2)];
z = [e4(3), e1(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);



plot3(10, 0, 0, 'go', 'MarkerSize', 10, 'MarkerFaceColor', 'g');
for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[g, f];
    hold on;
    plot3(x, y, z,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[-g, -f];
    hold on;
    plot3(x, y, z,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[g, f];
    hold on;
    plot3(x, z, y,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[-g, -f];
    hold on;
    plot3(x, z, y,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

h=5/3;
k=30;
d1=1;
d2=0.6;
d3=0;

for j=-1:0.1:1
    x=[ 10,k];
    y=[ f*j,f*j*h];
    z=[ f,f*h];
    hold on;
    plot3(x, y, z,  'Color', [d1 d2 d3], 'LineWidth', 2);
end

for j=-1:0.1:1
    x=[10,k];
    y=[ f*j,f*j*h];
    z=[ -f,-f*h];
    hold on;
    plot3(x, y, z,  'Color', [d1 d2 d3], 'LineWidth', 2);
end

for j=-1:0.1:1
    x=[10,k];
    y=[ f*j,f*j*h];
    z=[ f,f*h];
    hold on;
    plot3(x, z, y,  'Color', [d1 d2 d3], 'LineWidth', 2);
end

for j=-1:0.1:1
    x=[10,k];
    y=[ f*j,f*j*h];
    z=[ -f,-f*h];
    hold on;
    plot3(x, z, y,  'Color', [d1 d2 d3], 'LineWidth', 2);
end
view([0 1 0]); 
%xlim([-20 12]); %for c1c2part1
xlim([-20 30]);  %for c1c2part2
zlim([-7 10]);
camproj('orthographic');
axis off;

==> Matlabcode/Figure_2/Fig2.m <==
pointp;

view(0, 90);

camproj('orthographic');

hold off;
pointp;

view(-20, 30);

camproj('orthographic');

hold off;

==> Matlabcode/Figure_2/pointp.m <==
% Erstellen einer neuen Figur
figure;

% Halte das aktuelle Plot bei
hold on;

% Achsen und Perspektive
axis equal;
grid on;
view(3);
xlabel('X');
ylabel('Y');
zlabel('Z');

% Rechteck 1 (Koordinaten: (0,0,0), (10,0,0), (10,5,0), (0,5,0))
rect1 = [0 0 0; 10 0 0; 10 5 0; 0 5 0; 0 0 0];

% Plot des Rechtecks
fill3(rect1(:,1), rect1(:,2), rect1(:,3), [0.8 0.8 0.8], 'FaceAlpha', 0.2); % Hellgrau und transparent
plot3(rect1(:,1), rect1(:,2), rect1(:,3), 'b', 'LineWidth', 3); % Lange Kanten in Blau
plot3([0 0], [0 5], [0 0], 'r', 'LineWidth', 3); % Kurze Kanten in Rot
plot3([10 10], [0 5], [0 0], 'r', 'LineWidth', 3);

% 4-Eck (Koordinaten: (3,0,0), (10,2,0), (4,5,0), (0,2,0))
quad = [3 0 0; 10 2 0; 4 5 0; 0 2 0; 3 0 0];

% Plot des 4-Ecks (Verbindungslinien)
plot3(quad(:,1), quad(:,2), quad(:,3), 'k', 'LineWidth', 2); % Verbindungslinien in Schwarz

% Grüne Schraffur für das 4-Eck
num_lines = 20; % Anzahl der Schraffurlinien
y_range = linspace(min(quad(:,2)), max(quad(:,2)), num_lines); % Y-Werte für Schraffurlinien

for i = 1:num_lines
    y_val = y_range(i); % Aktueller Y-Wert
    % Finde Schnittpunkte der Linie mit dem Polygon
    intersections = [];
    for j = 1:size(quad, 1) - 1
        % Zwei Punkte einer Kante
        p1 = quad(j, :);
        p2 = quad(j+1, :);
        
        % Prüfen, ob die Linie diese Kante schneidet
        if (p1(2) <= y_val && p2(2) >= y_val) || (p1(2) >= y_val && p2(2) <= y_val)
            % Berechnung des Schnittpunkts
            t = (y_val - p1(2)) / (p2(2) - p1(2));
            x_int = p1(1) + t * (p2(1) - p1(1));
            intersections = [intersections; x_int y_val 0]; % Z bleibt 0
        end
    end
    
    % Zeichne die Schraffurlinie, falls zwei Schnittpunkte gefunden wurden
    if size(intersections, 1) == 2
        plot3(intersections(:,1), intersections(:,2), intersections(:,3), 'g--', 'LineWidth', 1.5);
    end
end

% Verbindungslinien des 4-Ecks bleiben sichtbar
plot3([10 0], [2 2], [0 0], 'b--', 'LineWidth', 4); % Blaue gestrichelte Linie
plot3([4 4], [5 2], [0 0], 'r--', 'LineWidth', 4); % Rote gestrichelte Linie
plot3([3 3], [0 2], [0 0], 'r--', 'LineWidth', 4); % Rote gestrichelte Linie

% Verbindungslinien in Dunkelgrün
plot3([2 2], [3.5 2], [0 0], 'color',[0, 0.7, 0] , 'LineWidth', 3);
plot3([7 7], [3.5 2], [0 0], 'color',[0, 0.7, 0], 'LineWidth', 3);
plot3([7 2], [3.5 3.5], [0 0] , 'color',[0, 0.7, 0], 'LineWidth', 3);
plot3([7 2], [2 2], [0 0], 'color',[0, 0.7, 0], 'LineWidth', 3);

% Sphäre (Zentrum in (0,5,3), Radius 0.2)
[x, y, z] = sphere(10); % Sphäre mit 10 Linien
surf(x*0.2 + 0, y*0.2 + 5, z*0.2 + 3, 'FaceAlpha', 0.8, 'FaceColor', 'magenta'); % Sphäre transparent

% Rechteck 2 (Koordinaten: (5,0,0), (5,1.5,0), (10,1.5,0), (10,0,0))
rect2 = [5 0 0; 5 1.5 0; 10 1.5 0; 10 0 0; 5 0 0];

% Dichtere Orange Schraffur für Rechteck 2
xRect2 = linspace(5, 10, 20); % Dicht beieinanderliegende X-Werte
for i = 1:length(xRect2)
    plot3([xRect2(i) xRect2(i)], [0 1.5], [0 0], 'Color', [1 0.5 0], 'LineWidth', 1); % Schraffur
end

% Verbindungslinien des zweiten Rechtecks
plot3(rect2(:,1), rect2(:,2), rect2(:,3), 'color', [0, 0.7, 0], 'LineWidth', 3); % Verbindungslinien in Dunkelgrün

% Fertigstellung des Plots
axis off;

camproj('orthographic');
hold off;


==> Matlabcode/Figure_3/Fig3.m <==

case1;

view(195, 25);
zlim([-0.2 5]);
ylim([0 7]);
xlim([0 12]);

camproj('orthographic');

hold off;


case1;

view(270, 90);
zlim([0 10]);
ylim([0 7]);
xlim([0 12]);

camproj('orthographic');

hold off;




==> Matlabcode/Figure_3/case1.m <==
% Parameter für das Rechteck
l1 = 10;
l2 = 7;

% Eckpunkte des Rechtecks in der x-y Ebene
x_rect = [0 l1 l1 0 0];
y_rect = [0 0 l2 l2 0];
z_rect = [0 0 0 0 0];

% Zeichne das Rechteck
figure;
hold on;
fill3(x_rect, y_rect, z_rect, [0.5 0.5 0.5], 'FaceAlpha', 0.5);

% Zeichne die Kanten des Rechtecks
plot3([0 l1], [0 0], [0 0], 'b', 'LineWidth', 3);
plot3([0 0], [0 l2], [0 0], 'r', 'LineWidth', 3);
plot3([l1 l1], [0 l2], [0 0], 'r', 'LineWidth', 3);
plot3([0 l1], [l2 l2], [0 0], 'b', 'LineWidth', 3);

% Kugel am Punkt (4.2, 1.3, 4) in Pink
[x_sphere, y_sphere, z_sphere] = sphere(10);
r = 0.25;  % Radius der Kugel auf 1/4 reduziert
sphere_center = [4.2, 1.3, 4];  % Z-Koordinate auf 4 geändert
surf(r*x_sphere + sphere_center(1), r*y_sphere + sphere_center(2), r*z_sphere + sphere_center(3), 'FaceColor', [1, 0, 1]);  % Pink Farbe in RGB

% Eckpunkte des Rechtecks
corner_points = [0 0 0;
                 l1 0 0;
                 l1 l2 0;
                 0 l2 0];

% Verbinde die Kugel mit den Ecken des Rechtecks
for i = 1:4
    plot3([sphere_center(1), corner_points(i, 1)], ...
          [sphere_center(2), corner_points(i, 2)], ...
          [sphere_center(3), corner_points(i, 3)], 'Color', [0 1 0], 'LineWidth', 2);  % grün Farbe in RGB
end

% Mittelpunkte der Linien (p1, p2, p3, p4)
p1 = (sphere_center + corner_points(1, :)) / 2;
p2 = (sphere_center + corner_points(2, :)) / 2;
p3 = (sphere_center + corner_points(3, :)) / 2;
p4 = (sphere_center + corner_points(4, :)) / 2;

% Zeichne kleinere orange Kugeln in p1, p2, p3, p4
for p = [p1; p2; p3; p4]'
    surf(r*x_sphere + p(1), r*y_sphere + p(2), r*z_sphere + p(3), 'FaceColor', [1, 0.5, 0]);  % Orange Farbe in RGB
end

% Projektion auf die x-y Ebene (p5, p6, p7, p8)
p5 = [p1(1), p1(2), 0];
p6 = [p2(1), p2(2), 0];
p7 = [p3(1), p3(2), 0];
p8 = [p4(1), p4(2), 0];

% Zeichne kleinere orange Kugeln in p5, p6, p7, p8
for p = [p5; p6; p7; p8]'
    surf(r*x_sphere + p(1), r*y_sphere + p(2), r*z_sphere + p(3), 'FaceColor', [1, 0.5, 0]);  % Orange Farbe in RGB
end

% Verbinde p1, p2, p3, p4, p5, p6, p7, p8 um den Quader zu zeichnen
% Seitenflächen des Quaders mit schwarzen, durchgehenden Kanten und linewidth 3
faces = [1 2 3 4; 5 6 7 8; 1 2 6 5; 2 3 7 6; 3 4 8 7; 4 1 5 8];
vertices = [p1; p2; p3; p4; p5; p6; p7; p8];
for i = 1:6
    patch('Vertices', vertices, 'Faces', faces(i, :), 'FaceColor', 'none', 'EdgeColor', 'k', 'LineWidth', 3); % Schwarze Kanten, durchgehend
end

% Hinzufügen eines vollständigen Gitters auf den Seitenflächen des Quaders
% Abstände der Linien halb so groß
for i = 1:6
    v = vertices(faces(i,:), :);
    
    % Bestimme das Raster in u- und v-Richtung mit kleineren Abständen
    for u = 0:0.1:1
        for v_val = 0:0.1:1
            % Punkt auf der Fläche durch lineare Interpolation
            point1 = (1-u)*v(1,:) + u*v(2,:);
            point2 = (1-u)*v(4,:) + u*v(3,:);
            plot3([point1(1), point2(1)], [point1(2), point2(2)], [point1(3), point2(3)], 'k', 'LineWidth', 1);

            point3 = (1-v_val)*v(1,:) + v_val*v(4,:);
            point4 = (1-v_val)*v(2,:) + v_val*v(3,:);
            plot3([point3(1), point4(1)], [point3(2), point4(2)], [point3(3), point4(3)], 'k', 'LineWidth', 1);
        end
    end
end

% Achsen anpassen
axis equal;
axis off;
view(280, 20);

camproj('perspective');

hold off;


==> Matlabcode/Figure_4/Fig4.m <==

Ind1bis4;

view(210, 13);
xlim([-2 9]);
ylim([-1 7]);
zlim([-0.2,3]);

camproj('orthographic');

hold off;


Ind1bis4;

view(300, 5);
zlim([-0.2 3]);
ylim([-1 7]);
xlim([-2 9]);

camproj('orthographic');

hold off;


Ind1bis4;

view(210, 10);

camproj('orthographic');

xlim([-2 2]);
ylim([-2 2]);
zlim([-0.2 1]);

hold off;


Ind1bis4;

view(300, 15);

ylim([-1.5 2.3]);
xlim([-3 4]);
 zlim([-0.2 0.8]);

camproj('orthographic');

hold off;

==> Matlabcode/Figure_4/Ind1bis4.m <==

% Dimensionen
l1 = 10;
l2 = 7;
l3 = 5;

% Rechteck in der x-y Ebene zentriert bei (0,0,0)
rect_x = [-l1/8, l1/8, l1/8, -l1/8];
rect_y = [-l2/8, -l2/8, l2/8, l2/8];
rect_z = [0, 0, 0, 0];

figure;
hold on;
fill3(rect_x, rect_y, rect_z, [0.5 0.5 0.5],'FaceAlpha', 0.5); % Rechteck in hellgrau
plot3(rect_x([1 2]), rect_y([1 2]), rect_z([1 2]), 'b-', 'LineWidth', 2); % Lange Seiten in dunkelblau
plot3(rect_x([3 4]), rect_y([3 4]), rect_z([3 4]), 'b-', 'LineWidth', 2); % Lange Seiten in dunkelblau
plot3(rect_x([2 3]), rect_y([2 3]), rect_z([2 3]), 'r-', 'LineWidth', 2); % Kurze Seiten in rot
plot3(rect_x([4 1]), rect_y([4 1]), rect_z([4 1]), 'r-', 'LineWidth', 2); % Kurze Seiten in rot

% Zentrum der Sphere
n=8;
c = [(1 - 1/8) * l1, (1 - 1/8) * l2, l3 / 2];
[x, y, z] = sphere(n);

factor=0.11;
%factor=0.05;
% Sphere in blau
surf(factor * x + c(1), factor * y + c(2), factor * z + c(3), 'FaceColor', 'm','FaceAlpha', 0.5);

% Linien zeichnen
points = [l1/8, l2/8, 0;
          -l1/8, l2/8, 0;
          l1/8, -l2/8, 0];
colors = {'k', 'k', 'k'};
for i = 1:3
    plot3([points(i,1) c(1)], [points(i,2) c(2)], [points(i,3) c(3)], colors{i}, 'LineWidth',2);
end

% Gelbe Linie von Punkt y zu c
plot3([-l1/8 c(1)], [-l2/8 c(2)], [0 c(3)], 'y-', 'LineWidth', 2);

% Punkt y und weitere Linien
yneu = [-l1/8, -l2/8, 0];
new_point = yneu + 1/4 * (c - yneu);
plot3([yneu(1) new_point(1)], [yneu(2) new_point(2)], [yneu(3) new_point(3)], 'Color', [0 0.5 0], 'LineStyle', '--', 'LineWidth', 3.5);

% Sphere in pink
surf(factor * x + new_point(1), factor * y + new_point(2), factor * z + new_point(3), 'FaceColor', [0 1 1]);

% Punkte definieren
p = [l1/8, l2/8, l3/16;
     l1/8, 0, l3/16;
     0, l2/8, l3/16;
     0, 0, l3/16;
     l1/8, l2/8, 0;
     l1/8, 0, 0;
     0, l2/8, 0;
     0, 0, 0];
for i = 1:8
    surf(factor *0.5* x + p(i,1), factor*0.5* y + p(i,2), factor*0.5* z + p(i,3), 'FaceColor', [1 0.5 0]);
end

% Ecken des Quaders verbinden
quad_edges = [1, 2; 2, 4; 4, 3; 3, 1;
              5, 6; 6, 8; 8, 7; 7, 5;
              1, 5; 2, 6; 3, 7; 4, 8];
for i = 1:size(quad_edges, 1)
    plot3([p(quad_edges(i,1), 1), p(quad_edges(i,2), 1)], ...
          [p(quad_edges(i,1), 2), p(quad_edges(i,2), 2)], ...
          [p(quad_edges(i,1), 3), p(quad_edges(i,2), 3)], 'Color', [0.5 0 0.5], 'LineWidth', 4);
end
% Funktion zum Hinzufügen eines Gitters auf einer Fläche
grid_density = 10;
addGrid = @(p1, p2, p3, p4) ...
    arrayfun(@(i) plot3([p1(1) + i*(p2(1)-p1(1))/grid_density, p3(1) + i*(p4(1)-p3(1))/grid_density], ...
                        [p1(2) + i*(p2(2)-p1(2))/grid_density, p3(2) + i*(p4(2)-p3(2))/grid_density], ...
                        [p1(3) + i*(p2(3)-p1(3))/grid_density, p3(3) + i*(p4(3)-p3(3))/grid_density], 'k--'), 0:grid_density);

% Gitter auf allen Flächen des Quaders
addGrid(p(1,:), p(2,:), p(3,:), p(4,:)); % Oberseite
addGrid(p(5,:), p(6,:), p(7,:), p(8,:)); % Unterseite
addGrid(p(1,:), p(3,:), p(5,:), p(7,:)); % Vorderseite
addGrid(p(2,:), p(4,:), p(6,:), p(8,:)); % Rückseite
addGrid(p(1,:), p(2,:), p(5,:), p(6,:)); % Rechte Seite
addGrid(p(3,:), p(4,:), p(7,:), p(8,:)); % Linke Seite

% Achsen und Ansicht einstellen
%axis([-l1/8  l1/8+2 -l2/8 l2/8+0.2 -0.2 l3/8+0.2]);
camproj('orthographic');

axis equal;
axis off;
hold off;


==> Matlabcode/Figure_5/Fig5.m <==
upper_bound_sketch;
upper_bound_sketch2;
upper_bound_sketch3;
upper_bound_sketch4;


hold off;

==> Matlabcode/Figure_5/upper_bound_sketch.m <==
%alle 4 Dateien nacheinander laufen lassen
scale=20;
scale2=60;
marker=2;
theta=  linspace(0, 2*pi, 100);
x=cos(theta);
y=sin(theta);
plot(scale2*x,scale2*y,'--', 'Color', [0.5, 0.5, 0.5], 'LineWidth', 1); %U10
hold on;
plot(3*scale2*x,3*scale2*y, '--','Color', [0.5, 0.5, 0.5], 'LineWidth', 1); %U30
%plot(4*scale2*x,4*scale2*y,'--', 'Color', 'k','LineWidth', 1); %U|x|/2 0
plot(scale2*x+scale2*8,scale2*y,'--', 'Color', [0.5, 0.5, 0.5], 'LineWidth', 1); %U1x
plot(3*scale2*x+scale2*8,3*scale2*y,'--', 'Color', [0.5, 0.5, 0.5], 'LineWidth', 1); %U3x
%plot(4*scale2*x+scale2*8,4*scale2*y,'--', 'Color','k', 'LineWidth', 1); %U|x|/2 x

%jetzt kommen Koordinaten für die Punkte Pfad Teil 1

teil1x =scale/1.5*[  -0.4898    0.319  0.5025      0.7818  -0.5]; %von links nach rechts sortiert
teil1y = scale/1.5*[     0.5144    0.5075  -0.4283  0.1356 -0.5];

plot([teil1x], [teil1y], 'ko', 'MarkerSize', marker, 'LineWidth', 5);
plot(0,0, 'co', 'MarkerSize', marker, 'LineWidth', 5);

teilx1x =scale/1.5*[-0.7324  -0.6756    0.1705     0.6617       0.4344    ];
teilx1y = scale/1.5*[  -0.4420  0.3886   -0.5978    -0.6068      -0.0534   ];

plot([teilx1x]+scale2*8, [teilx1y], 'ko', 'MarkerSize', marker, 'LineWidth', 5);
plot(scale2*8,0, 'co', 'MarkerSize',marker, 'LineWidth', 5);


%jetzt kommen Ellipsen für Pfad Teil 1 - für 0

a = 4;  % Halbachse in x-Richtung
b = 2;  % Halbachse in y-Richtung
phi = pi/6; % Rotationswinkel (30 Grad)
x = a * cos(theta);
y = b * sin(theta);
% Rotation der Ellipse um phi
x_rot = x * cos(phi) - y * sin(phi);
y_rot = x * sin(phi) + y * cos(phi);

fill(x_rot, y_rot, 'c', 'EdgeColor', 'c', 'LineWidth', 0.5,'FaceAlpha', 0.3);

%jetzt kommen Ellipsen für Pfad Teil 1 - für x

a = 5;  % Halbachse in x-Richtung
b = 2;  % Halbachse in y-Richtung
phi = 0; % Rotationswinkel (30 Grad)
x = a * cos(theta);
y = b * sin(theta);
% Rotation der Ellipse um phi
x_rot = x * cos(phi) - y * sin(phi) +scale2*8;
y_rot = x * sin(phi) + y * cos(phi);

fill(x_rot, y_rot, 'c', 'EdgeColor', 'c', 'LineWidth', 0.5,'FaceAlpha', 0.3);

%jetzt kommen Ellipsen für Pfad Teil 1 -  für ab 0
k= length(teil1x);
for i=1:k
    phi =[0 -pi/9 pi/2+pi/4 -6.5/4*pi pi/2];
    a = [7 8 8 7.3 13];  % Halbachse in x-Richtung
    b =1.5;  % Halbachse in y-Richtung
    x = a(i) * cos(theta);
    y = b * sin(theta);
    % Rotation der Ellipse um phi
    x_rot = x * cos(phi(i)) - y * sin(phi(i))+teil1x(i);
    y_rot = x * sin(phi(i)) + y * cos(phi(i))+teil1y(i);

    fill(x_rot, y_rot, 'k', 'EdgeColor', 'k', 'LineWidth', 0.5,'FaceAlpha', 0.3);
end


%jetzt kommen Ellipsen für Pfad Teil 1 -  für ab x
k= length(teilx1x);
for i=1:k
    phi =[-pi/10 pi/2-pi/9  pi/10 -pi/9 pi/2];
    a = [10 12 3 5 6];  % Halbachse in x-Richtung
    b =1.5;  % Halbachse in y-Richtung
    x = a(i) * cos(theta);
    y = b * sin(theta);
    % Rotation der Ellipse um phi
    x_rot = x * cos(phi(i)) - y * sin(phi(i))+teilx1x(i)+scale2*8;
    y_rot = x * sin(phi(i)) + y * cos(phi(i))+teilx1y(i);

    fill(x_rot, y_rot, 'k', 'EdgeColor', 'k', 'LineWidth', 0.5,'FaceAlpha', 0.3);
end

% z0 und zx
plot(-17,4, 'bo', 'MarkerSize', marker, 'LineWidth', 5);
plot(12+scale2*8,7, 'bo', 'MarkerSize', marker, 'LineWidth', 5);
%z0 ellipse
a = 30;  
b = 2;  
phi = -2*pi/6;
x = a * cos(theta);
y = b * sin(theta);
x_rot = x * cos(phi) - y * sin(phi)-17;
y_rot = x * sin(phi) + y * cos(phi)+4;
fill(x_rot, y_rot, 'b', 'EdgeColor', 'b', 'LineWidth', 0.5,'FaceAlpha', 0.3);


%zx ellipse
a = 30;  
b = 2;  
phi = -pi/6;
x = a * cos(theta);
y = b * sin(theta);
x_rot = x * cos(phi) - y * sin(phi)+12+scale2*8;
y_rot = x * sin(phi) + y * cos(phi)+7;
fill(x_rot, y_rot, 'b', 'EdgeColor', 'b', 'LineWidth', 0.5,'FaceAlpha', 0.3);

axis equal


==> Matlabcode/Figure_5/upper_bound_sketch2.m <==
%jetzt kommen Koordinaten für die Punkte Pfad Teil 2 für 0

teil2x =[-10 50  60 90]; %von links nach rechts sortiert
teil2y = [70 90  -50 30 ];
k= length(teil2x);
plot([teil2x], [teil2y], 'ro', 'MarkerSize', marker, 'LineWidth', 5);
plot(teil2x(3), teil2y(3), 'o', 'MarkerSize', marker, 'MarkerFaceColor', 'm', 'MarkerEdgeColor', 'm', 'LineWidth', 5);

%jetzt kommen Ellipsen für Pfad Teil 1 -  für ab x
teil2x =[-10 50  90]; %von links nach rechts sortiert
teil2y = [70 90  30 ];
for i=1:k-1
    phi =[pi/2-pi/9 pi/8     pi/2+pi/20];
    a = [50 70  90];  % Halbachse in x-Richtung
    b =1.5;  % Halbachse in y-Richtung
    x = a(i) * cos(theta);
    y = b * sin(theta);
    % Rotation der Ellipse um phi
    x_rot = x * cos(phi(i)) - y * sin(phi(i))+teil2x(i);
    y_rot = x * sin(phi(i)) + y * cos(phi(i))+teil2y(i);

    fill(x_rot, y_rot, 'r', 'EdgeColor', 'r', 'LineWidth', 0.5,'FaceAlpha', 0.3);
end
%y0

    b =1.5;  
    x = 160 * cos(theta);
    y = b * sin(theta);
    x_rot = x * cos(pi/3) - y * sin(pi/8)+60;
    y_rot = x * sin(pi/3) + y * cos(pi/8)-50;

    fill(x_rot, y_rot, 'm', 'EdgeColor', 'm', 'LineWidth', 0.5,'FaceAlpha', 0.3);

==> Matlabcode/Figure_5/upper_bound_sketch3.m <==
%jetzt kommen Koordinaten für die Punkte Pfad Teil 2 für 0

teilx2x =[10 30  -60 -20];
teilx2y = [-62 -80  -50 -100 ];
k= length(teilx2x);
plot(teilx2x(1)+scale2*8, teilx2y(1), 'ro', 'MarkerSize', marker, 'LineWidth', 5);
plot(teilx2x(2)+scale2*8, teilx2y(2), 'ro', 'MarkerSize', marker, 'LineWidth', 5);
plot(teilx2x(4)+scale2*8, teilx2y(4), 'ro', 'MarkerSize', marker, 'LineWidth', 5);
plot(teilx2x(3)+scale2*8, teilx2y(3)-30, 'o', 'MarkerSize', marker, 'MarkerFaceColor', 'm', 'MarkerEdgeColor', 'm', 'LineWidth', 5);%-30 dazu im vergleich zu vorher

%jetzt kommen Ellipsen für Pfad Teil 1 -  für ab x
teilx2x =[10 30  -20];
teilx2y = [-62 -80  -100 ];
for i=1:k-1
    phi =[pi/2-pi/9 -pi/8     pi/2-pi/7];
    a = [62 70  90];  % Halbachse in x-Richtung
    b =1.5;  % Halbachse in y-Richtung
    x = a(i) * cos(theta);
    y = b * sin(theta);
    % Rotation der Ellipse um phi
    x_rot = x * cos(phi(i)) - y * sin(phi(i))+teilx2x(i)+scale2*8;
    y_rot = x * sin(phi(i)) + y * cos(phi(i))+teilx2y(i);

    fill(x_rot, y_rot, 'r', 'EdgeColor', 'r', 'LineWidth', 0.5,'FaceAlpha', 0.3); 
end
%y0

    b =1.5;  
    x = 160 * cos(theta);
    y = b * sin(theta);
    x_rot = x * cos(pi/2+pi/8) - y * sin(pi/2+pi/8)-60+scale2*8;
    y_rot = x * sin(pi/2+pi/8) + y * cos(pi/2+pi/8)-50;

    fill(x_rot, y_rot-30,'m', 'EdgeColor', 'm', 'LineWidth', 0.5,'FaceAlpha', 0.3);%-30 dazu im vergleich zu vorher

==> Matlabcode/Figure_5/upper_bound_sketch4.m <==
%connector
b1=-300;
b2=-60;
plot(b1, b2, 'o', 'MarkerSize', marker, 'MarkerEdgeColor',[1, 0.5, 0] ,'MarkerFaceColor',[1, 0.5, 0], 'LineWidth', 5);
  
 x = 1200 * cos(theta);
 y = b * sin(theta);
 x_rot = x * cos(pi/60) - y * sin(pi/60)+b1;
 y_rot = x * sin(pi/60) + y * cos(pi/60)+b2;

 fill(x_rot, y_rot, [1, 0.5, 0], 'EdgeColor', [1, 0.5, 0], 'LineWidth', 0.5,'FaceAlpha', 0.3);

 
 %Verbindungslinie y_0,y_x
x1 = 60; y1 = -50;
x2 = 420; y2 = -80;
m = (y2 - y1) / (x2 - x1);
c = y1 - m * x1;
x = linspace(-320, 670, 100);
y = m * x + c;
plot(x, y,'-', 'Color', 'k');
plot(-177.5,-30.5, 'go','MarkerFaceColor','g',  'MarkerEdgeColor','k', 'LineWidth', 1); %v_0
plot(632,-98, 'yo','MarkerFaceColor','y','MarkerEdgeColor','k', 'LineWidth', 1); %v_x
 
 axis([-320 670 -185 185])
 axis off
 


==> Matlabcode/Figure_6/Fig6a.m <==
connector0;
connector1;
connector2;
connector3;
connector4;

axis equal;
axis off;
view(140, 18);
xlim([-20 1]);
zlim([-20 20]);
ylim([-15 15]);

camproj('orthographic');

hold off;

==> Matlabcode/Figure_6/Fig6b.m <==
connector1;
connector3;
connector4;
connector5;
connector6;
connector7;

axis equal;
axis off;
view(90, 0);
xlim([-20 10]);
zlim([-8 8]);
ylim([-8 8]);


hold off;

==> Matlabcode/Figure_6/Fig6c.m <==
connector0;
connector1;
connector2;
connector3;
connector4;
connector5;
connector6;
connector7;
connector8;
connector9;
connector10;

axis equal;
axis off;
view(150, 10);
xlim([-20 35]);
zlim([-20 20]);
ylim([-15 15]);

camproj('orthographic');

%hold off;

==> Matlabcode/Figure_6/connector0.m <==
%connector_a: run connector1, connector 3 up to connector7
%connector_b: run connector0 up to connector4
%connector: run connector0 up to connector10


p1=[-1 -5 -5];
p2=[-1 -5 5];
p3=[-1 5 5];
p4=[-1 5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;
hold on;
axis equal;

p1=[1 -5 -5];
p2=[1 -5 5];
p3=[1 5 5];
p4=[1 5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 -5 -5];
p2=[-1 -5 5];
p3=[1 -5 5];
p4=[1 -5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 5 -5];
p2=[-1 5 5];
p3=[1 5 5];
p4=[1 5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 -5 5];
p2=[-1 5 5];
p3=[1 5 5];
p4=[1 -5 5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;

p1=[-1 -5 -5];
p2=[-1 5 -5];
p3=[1 5 -5];
p4=[1 -5 -5];
a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [0 0 1]);
p.FaceAlpha = 0.5;
axis off;

==> Matlabcode/Figure_6/connector1.m <==
G=20;

for j=-G:1:G
    x=[ -20,-20];
    y=[ -G,G];
    z=[ j,j];
    hold on;
    plot3(x, y, z,  'Color', 'k', 'LineWidth', 0.5);
end



for j=-G:1:G
    x=[ -20,-20];
    y=[ -G,G];
    z=[ j,j];
    hold on;
    plot3(x, z, y,  'Color', 'k', 'LineWidth', 0.5);
end

==> Matlabcode/Figure_6/connector10.m <==
h=5/3;
k=30;
d1=1;
d2=0.6;
d3=0;

for j=-1:0.1:1
    x=[ 10,k];
    y=[ f*j,f*j*h];
    z=[ f,f*h];
    hold on;
    plot3(x, y, z,  'Color', [d1 d2 d3], 'LineWidth', 2);
end

for j=-1:0.1:1
    x=[10,k];
    y=[ f*j,f*j*h];
    z=[ -f,-f*h];
    hold on;
    plot3(x, y, z,  'Color', [d1 d2 d3], 'LineWidth', 2);
end

for j=-1:0.1:1
    x=[10,k];
    y=[ f*j,f*j*h];
    z=[ f,f*h];
    hold on;
    plot3(x, z, y,  'Color', [d1 d2 d3], 'LineWidth', 2);
end

for j=-1:0.1:1
    x=[10,k];
    y=[ f*j,f*j*h];
    z=[ -f,-f*h];
    hold on;
    plot3(x, z, y,  'Color', [d1 d2 d3], 'LineWidth', 2);
end
axis off;

==> Matlabcode/Figure_6/connector2.m <==
p1=[-0.149-10,1.773,6.916];
p3=[-3.699-10,5.860,-1.726];
p2=[-1.886-10,6.697,-1.612];
p4=[-1.962-10,0.936,6.802];
p5=[3.699-10,-5.860,1.726];
p7=[0.149-10,-1.773,-6.916];
p6=[1.962-10,-0.936,-6.802];
p8=[1.886-10,-6.697,1.612];

a=[p1(1) p2(1) p3(1) p4(1)];
b=[p1(2) p2(2) p3(2) p4(2)];
c=[p1(3) p2(3) p3(3) p4(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;
hold on;
axis equal;

a=[p5(1) p6(1) p7(1) p8(1)];
b=[p5(2) p6(2) p7(2) p8(2)];
c=[p5(3) p6(3) p7(3) p8(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;


a=[p1(1) p4(1) p8(1) p5(1)];
b=[p1(2) p4(2) p8(2) p5(2)];
c=[p1(3) p4(3) p8(3) p5(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

a=[p2(1) p3(1) p7(1) p6(1)];
b=[p2(2) p3(2) p7(2) p6(2)];
c=[p2(3) p3(3) p7(3) p6(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

a=[p3(1) p4(1) p8(1) p7(1)];
b=[p3(2) p4(2) p8(2) p7(2)];
c=[p3(3) p4(3) p8(3) p7(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

a=[p2(1) p1(1) p5(1) p6(1)];
b=[p2(2) p1(2) p5(2) p6(2)];
c=[p2(3) p1(3) p5(3) p6(3)];
p=fill3(a, b, c, [1 0 0]);
p.FaceAlpha = 0.5;

==> Matlabcode/Figure_6/connector3.m <==
for j=-4.9:0.3:4.9
    x=[-10-10 -10-10];
    y=[j j];
    z=[-5 5]; 
    plot3(x, y, z, 'Color', [0 1 1], 'LineWidth', 2);
    hold on;
end
plot3(x, [-5 -5], z  ,'k', 'LineWidth', 1);
plot3(x, [5 5], z ,'k', 'LineWidth', 1);
plot3(x, z, [-5 -5], 'k', 'LineWidth', 1);
plot3(x, z, [5 5], 'k', 'LineWidth', 1);

==> Matlabcode/Figure_6/connector4.m <==
p1=[-10-10,1.773,6.916];
p2=[-10-10,0.936,6.802];
p3=[-10-10,-5.860,1.726];
p4=[-10-10,-6.697,1.612];

p5=[-10-10,-1.773,-6.916];
p6=[-10-10,-0.936,-6.802];

p7=[-10-10,5.860,-1.726];
p8=[-10-10,6.697,-1.612];

a=[p1(1) p2(1)  p4(1) p5(1) p6(1)  p8(1)];
b=[p1(2) p2(2)  p4(2) p5(2) p6(2)  p8(2)];
c=[p1(3) p2(3)  p4(3) p5(3) p6(3)  p8(3)];
p=fill3(a, b, c, [1 0 1]);
p.FaceAlpha = 0.3;

==> Matlabcode/Figure_6/connector5.m <==
e1=[-10-10, -1.73, 5.0 ];
e2=[-10-10, 2.9, 5.0 ];
e3=[-10-10, 5.0, 1.3 ];
e4=[-10-10, 5.0, -2.8 ];
e5=[-10-10, 1.7, -5.0];
e6=[-10-10, -2.9, -5.0 ];
e7=[-10-10, -5.0, -1.3 ];
e8=[-10-10, -5.0, 2.78 ];

x = [e1(1), e2(1)];
y = [e1(2), e2(2)];
z = [e1(3), e2(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);
hold on;

x = [e2(1), e3(1)];
y = [e2(2), e3(2)];
z = [e2(3), e3(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);

x = [e3(1), e4(1)];
y = [e3(2), e4(2)];
z = [e3(3), e4(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);

x = [e4(1), e5(1)];
y = [e4(2), e5(2)];
z = [e4(3), e5(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);

x = [e5(1), e6(1)];
y = [e5(2), e6(2)];
z = [e5(3), e6(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);

x = [e6(1), e7(1)];
y = [e6(2), e7(2)];
z = [e6(3), e7(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);

x = [e7(1), e8(1)];
y = [e7(2), e8(2)];
z = [e7(3), e8(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);

x = [e8(1), e1(1)];
y = [e8(2), e1(2)];
z = [e8(3), e1(3)];
plot3(x, y, z, '--', 'Color', 'k', 'LineWidth', 7);


==> Matlabcode/Figure_6/connector6.m <==
f=3.5;

e1=[-10-10, f, -f ];
e2=[-10-10, -f, -f ];
e3=[-10-10, -f, f ];
e4=[-10-10, f, f ];


x = [e1(1), e2(1)];
y = [e1(2), e2(2)];
z = [e1(3), e2(3)];
plot3(x, y, z, ':', 'Color', 'y', 'LineWidth', 5);
hold on;

x = [e2(1), e3(1)];
y = [e2(2), e3(2)];
z = [e2(3), e3(3)];
plot3(x, y, z, ':', 'Color', 'y', 'LineWidth', 5);

x = [e3(1), e4(1)];
y = [e3(2), e4(2)];
z = [e3(3), e4(3)];
plot3(x, y, z, ':', 'Color', 'y', 'LineWidth', 5);

x = [e4(1), e1(1)];
y = [e4(2), e1(2)];
z = [e4(3), e1(3)];
plot3(x, y, z, ':', 'Color', 'y', 'LineWidth', 5);


==> Matlabcode/Figure_6/connector7.m <==
g=f/3;

e1=[-10-10, g, -g ];
e2=[-10-10, -g, -g ];
e3=[-10-10, -g, g ];
e4=[-10-10, g, g ];


x = [e1(1), e2(1)];
y = [e1(2)+0.02, e2(2)-0.02];
z = [e1(3), e2(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);
hold on;

x = [e2(1), e3(1)];
y = [e2(2), e3(2)];
z = [e2(3), e3(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);

x = [e3(1), e4(1)];
y = [e3(2)-0.02, e4(2)+0.02];
z = [e3(3), e4(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);

x = [e4(1), e1(1)];
y = [e4(2), e1(2)];
z = [e4(3), e1(3)];
plot3(x, y, z,  'Color', 'b', 'LineWidth', 7);



plot3(-10-10, 0, 0, 'yo', 'MarkerSize', 10, 'MarkerFaceColor', 'y');


==> Matlabcode/Figure_6/connector8.m <==
g1=f;

e1=[10, g1, -g1 ];
e2=[10, -g1, -g1 ];
e3=[10, -g1, g1 ];
e4=[10, g1, g1 ];


x = [e1(1), e2(1)];
y = [e1(2)+0.02, e2(2)-0.02];
z = [e1(3), e2(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);
hold on;

x = [e2(1), e3(1)];
y = [e2(2), e3(2)];
z = [e2(3), e3(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);

x = [e3(1), e4(1)];
y = [e3(2)-0.02, e4(2)+0.02];
z = [e3(3), e4(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);

x = [e4(1), e1(1)];
y = [e4(2), e1(2)];
z = [e4(3), e1(3)];
plot3(x, y, z,  'Color', 'g', 'LineWidth', 7);



plot3(10, 0, 0, 'go', 'MarkerSize', 10, 'MarkerFaceColor', 'g');


==> Matlabcode/Figure_6/connector9.m <==
for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[g, f];
    hold on;
    plot3(x, y, z,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[-g, -f];
    hold on;
    plot3(x, y, z,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[g, f];
    hold on;
    plot3(x, z, y,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

for j=-1:0.1:1
    x=[-10-10, 10];
    y=[g*j, f*j];
    z=[-g, -f];
    hold on;
    plot3(x, z, y,  'Color', [0.5 0.5 0.5], 'LineWidth', 1);
end

